Non-Sturmian sequences of matrices providing the maximum growth rate of matrix products

In the theory of linear switching systems with discrete time, as in other areas of mathematics, the problem of studying the growth rate of the norms of all possible matrix products $A_{\sigma_{n}}\cdots A_{\sigma_{0}}$ with factors from a set of matrices $\mathscr{A}$ arises. So far, only for a relatively small number of classes of matrices $\mathscr{A}$ has it been possible to accurately describe the sequences of matrices that guarantee the maximum rate of increase of the corresponding norms. Moreover, in almost all cases studied theoretically, the index sequences $\{\sigma_{n}\}$ of matrices maximizing the norms of the corresponding matrix products have been shown to be periodic or so-called Sturmian, which entails a whole set of "good" properties of the sequences $\{A_{\sigma_{n}}\}$, in particular the existence of a limiting frequency of occurrence of each matrix factor $A_{i}\in\mathscr{A}$ in them. In the paper it is shown that this is not always the case: a class of matrices is defined consisting of two $2\times 2$ matrices, similar to rotations in the plane, in which the sequence $\{A_{\sigma_{n}}\}$ maximizing the growth rate of the norms $\|A_{\sigma_{n}}\cdots A_{\sigma_{0}}\|$ is not Sturmian. All considerations are based on numerical modeling and cannot be considered mathematically rigorous in this part; rather, they should be interpreted as a set of questions for further comprehensive theoretical analysis.

==> barnorm_rot.py <==
# -*- coding: utf-8 -*-
"""Barabanov norms for rotation matrices.

Created on Sat Sep 21 12:37:46 2019.
Last updated on Wed Apr 27 17:07:05 2022 +0300

@author: Victor Kozyakin
"""
import time
import math
from matplotlib import pyplot
from matplotlib.ticker import MultipleLocator
import numpy as np
import shapely
from shapely.geometry import LineString
from shapely.geometry import MultiPoint


def polygonal_norm(_x, _y, _h):
    """Calculate the norm specified by a polygonal unit ball.

    Args:
        _x (real): x-coordinate of vector
        _y (real): y-coordinate of vector
        _h (MultiPoint): polygonal norm unit ball

    Returns:
        real: vector's norm
    """
    _hb = _h.bounds
    _scale = 0.5 * math.sqrt(((_hb[2] - _hb[0])**2 + (_hb[3] - _hb[1])**2) /
                             (_x**2 + _y**2))
    _ll = LineString([(0, 0), (_scale*_x, _scale*_y)])
    _h_int = _ll.intersection(_h).coords
    return math.sqrt((_x**2 + _y**2) / (_h_int[1][0]**2 + _h_int[1][1]**2))


def min_max_norms_quotent(_g, _h):
    """Calculate the min/max of the quotient g-norm/h-norm.

    Args:
        _g (MultiPoint): polygonal norm unit ball
        _h (MultiPoint): polygonal norm unit ball

    Returns:
        2x0-array: mimimum and maximum of g-norm/h-norm
    """
    _pg = _g.boundary.coords
    _dimg = len(_pg) - 1
    _sg = [1 / polygonal_norm(_pg[i][0], _pg[i][1], _h) for i in range(_dimg)]
    _ph = _h.boundary.coords
    _dimh = len(_ph) - 1
    _sh = [polygonal_norm(_ph[i][0], _ph[i][1], _g) for i in range(_dimh)]
    _sgh = _sg + _sh
    return (min(_sgh), max(_sgh))


def matrix_angular_coord(_a, _t):
    """Calculate the angular coordinate of vector Ax given vector x.

    Args:
        _a (2x2 np.array): input matrix A
        _t (nx1 np.array): array of input angles of x's

    Returns:
        [nx1 np.array]: array of output angles of Ax's
    """
    _cos_t = math.cos(_t)
    _sin_t = math.sin(_t)
    _vec_t = np.asarray([_cos_t, _sin_t])
    _vec_t_transpose = np.transpose(_vec_t)
    _rot_back = np.asarray([[_cos_t, _sin_t],  [-_sin_t, _cos_t]])
    _vec_a = np.matmul(np.matmul(_rot_back, _a), _vec_t_transpose)
    return _t + math.atan2(_vec_a[1], _vec_a[0])


# Initialization

t_tick = time.time()
T_BARNORM_COMP = 0.

TOL = 0.0000001
ANGLE_STEP = 0.01
LEN_TRAJECTORY = 10000
NUM_SYMB = 50
L_BOUND = 0.2
U_BOUND = 2.2

THETA0 = 0.7  # 0.4  # 0.6151 # one point of discontinuity
THETA1 = 0.8
COS_A0 = math.cos(THETA0)
SIN_A0 = math.sin(THETA0)
COS_A1 = math.cos(THETA1)
SIN_A1 = math.sin(THETA1)
LAMBDA = 0.75

A0 = np.asarray([[COS_A0, -SIN_A0], [SIN_A0, COS_A0]])
A1 = np.asarray([[COS_A1, -LAMBDA * SIN_A1], [(1 / LAMBDA) * SIN_A1, COS_A1]])
A0T = np.transpose(A0)
A1T = np.transpose(A1)

# Computation initialization

if ((np.linalg.det(A0) == 0) or (np.linalg.det(A1) == 0)):
    raise SystemExit("Set of matrices is degenerate. End of work!")

INV_A0 = np.linalg.inv(A0)
INV_A1 = np.linalg.inv(A1)
INV_A0T = np.transpose(INV_A0)
INV_A1T = np.transpose(INV_A1)

p0 = np.asarray([[1, -1], [1, 1]])
p0 = np.concatenate((p0, -p0), axis=0)
p0 = MultiPoint(p0)
h0 = p0.convex_hull

scale0 = 1 / max(h0.bounds[2], h0.bounds[3])
h0 = shapely.affinity.scale(h0, xfact=scale0, yfact=scale0)

t_ini = time.time() - t_tick

print('\n  #   rho_min    rho    rho_max  Num_edges\n')

# Computation iterations

NITER = 0.
while True:
    t_tick = time.time()

    p0 = np.asarray(MultiPoint(h0.boundary.coords))

    p1 = MultiPoint(np.matmul(p0, INV_A0T))
    h1 = p1.convex_hull

    p2 = MultiPoint(np.matmul(p0, INV_A1T))
    h2 = p2.convex_hull

    h12 = h1.intersection(h2)
    p12 = MultiPoint(h12.boundary.coords)

    rho_minmax = min_max_norms_quotent(h12, h0)
    rho_max = rho_minmax[1]
    rho_min = rho_minmax[0]

    rho = (rho_max + rho_min) / 2

    h0 = h0.intersection(shapely.affinity.scale(h12, xfact=rho, yfact=rho))

    T_BARNORM_COMP += (time.time() - t_tick)

    NITER += 1
    print(f'{NITER:3.0f}.', f'{rho_min:.6f}', f'{rho:.6f}', f'{rho_max:.6f}',
          '   ', len(h0.boundary.coords) - 1)
    scale0 = 1 / max(h0.bounds[2], h0.bounds[3])
    h0 = shapely.affinity.scale(h0, xfact=scale0, yfact=scale0)

    if (rho_max - rho_min) < TOL:
        break

# Plotting Barabanov norm

t_tick = time.time()

h10 = shapely.affinity.scale(h1, xfact=rho, yfact=rho)
p10 = np.asarray(MultiPoint(h10.boundary.coords))

h20 = shapely.affinity.scale(h2, xfact=rho, yfact=rho)
p20 = np.asarray(MultiPoint(h20.boundary.coords))

bb = 1.7 * max(h0.bounds[2], h10.bounds[2], h20.bounds[2],
               h0.bounds[3], h10.bounds[3], h20.bounds[3])

pyplot.rc('text', usetex=True)
pyplot.rc('font', family='serif')

# =================================================================
# Tuning the LaTex preamble (e.g. for international support)
#
# pyplot.rcParams['text.latex.preamble'] = \
#     r'\usepackage[utf8]{inputenc}' + '\n' + \
#     r'\usepackage[russian]{babel}' + '\n' + \
#     r'\usepackage{amsmath}'
# =================================================================

# Plotting Barabanov's norm

fig1 = pyplot.figure(1, dpi=108)
ax1 = fig1.add_subplot(111)
ax1.set_xlim(-1.1*bb, 1.1*bb)
ax1.set_ylim(-1.1*bb, 1.1*bb)
ax1.set_aspect(1)
ax1.tick_params(labelsize=16)
ax1.grid(True, linestyle=":")
ax1.xaxis.set_major_locator(MultipleLocator(1))
ax1.yaxis.set_major_locator(MultipleLocator(1))

ax1.plot(p10[:, 0], p10[:, 1], ':', color='red', linewidth=1.25)
ax1.plot(p20[:, 0], p20[:, 1], '--', color='blue', linewidth=1)
ax1.plot(p0[:, 0], p0[:, 1], '-', color='black')

# Plotting lines of intersection of norms' unit spheres

pl10 = LineString(p10)
pl20 = LineString(p20)
h_int = np.asarray(shapely.affinity.scale(pl10.intersection(pl20),
                                          xfact=3, yfact=3))
arr_switch_N = np.size(h_int[:, 0])
arr_switch_ang = np.empty(arr_switch_N)
for i in range(np.size(h_int[:, 0])):
    arr_switch_ang[i] = math.atan2(h_int[i, 1], h_int[i, 0])
    if arr_switch_ang[i] < 0:
        arr_switch_ang[i] = arr_switch_ang[i] + 2. * math.pi
    if h_int[i, 0] >= 0:
        ax1.plot([2 * h_int[i, 0], -2 * h_int[i, 0]],
                 [2 * h_int[i, 1], -2 * h_int[i, 1]],
                 dashes=[5, 2, 1, 2], color='green', linewidth=1)

t_plot_fig1 = time.time() - t_tick
pyplot.show()


# Plotting an extremal trajectory

t_tick = time.time()

fig2 = pyplot.figure(1, dpi=108)
ax2 = fig2.add_subplot(111)
ax2.set_xlim(-1.1*bb, 1.1*bb)
ax2.set_ylim(-1.1*bb, 1.1*bb)
ax2.set_aspect(1)
ax2.tick_params(labelsize=16)
ax2.grid(True, linestyle=":")
ax2.xaxis.set_major_locator(MultipleLocator(1))
ax2.yaxis.set_major_locator(MultipleLocator(1))

# Plotting lines of intersection of norms' unit spheres

arr_switch_N = np.size(h_int[:, 0])
arr_switch_ang = np.empty(arr_switch_N)
for i in range(np.size(h_int[:, 0])):
    arr_switch_ang[i] = math.atan2(h_int[i, 1], h_int[i, 0])
    if arr_switch_ang[i] < 0:
        arr_switch_ang[i] = arr_switch_ang[i] + 2. * math.pi
    if h_int[i, 0] >= 0:
        ax2.plot([2 * h_int[i, 0], -2 * h_int[i, 0]],
                 [2 * h_int[i, 1], -2 * h_int[i, 1]],
                 dashes=[5, 2, 1, 2], color='green', linewidth=1)


# Plotting the trajectory

x = np.asarray([1, 1])

if rho > 1:
    x = (L_BOUND / polygonal_norm(x[0], x[1], h0)) * x
else:
    x = (U_BOUND / polygonal_norm(x[0], x[1], h0)) * x

for i in range(LEN_TRAJECTORY):
    xprev = x
    x0 = np.matmul(x, A0T)
    x1 = np.matmul(x, A1T)
    if (polygonal_norm(x0[0], x0[1], h0) >
            polygonal_norm(x1[0], x1[1], h0)):
        x = x0
        ax2.arrow(xprev[0], xprev[1], x[0]-xprev[0], x[1]-xprev[1],
                  head_width=0.04, head_length=0.08, linewidth=0.75,
                  color='red', length_includes_head=True, zorder=-i)
    else:
        x = x1
        ax2.arrow(xprev[0], xprev[1], x[0]-xprev[0], x[1]-xprev[1],
                  head_width=0.04, head_length=0.08, linewidth=0.75,
                  color='blue', length_includes_head=True, zorder=-i)
    if ((polygonal_norm(x[0], x[1], h0) > U_BOUND) or
            (polygonal_norm(x[0], x[1], h0) < L_BOUND)):
        break

arr_switch_ang.sort()
ISPLIT = 0
for i in range(np.size(arr_switch_ang)):
    if arr_switch_ang[i] < math.pi:
        ISPLIT = i

arr_switch_ang = np.resize(arr_switch_ang, ISPLIT + 1)
arr_switch_N = np.size(arr_switch_ang)
arr_switches = np.insert(arr_switch_ang, 0, 0)
arr_switches = np.append(arr_switches, math.pi)
omega1 = (arr_switches[1] + arr_switches[2])/2.
omega2 = omega1 + math.pi/2.
omega3 = omega2 + math.pi/2.
omega4 = omega3 + math.pi/2.
props = dict(boxstyle='round', facecolor='gainsboro', edgecolor='none',
             alpha=0.5)
p_label = np.array([math.cos(omega1), math.sin(omega1)])

if (polygonal_norm(p_label[0], p_label[1], h10) >
        polygonal_norm(p_label[0], p_label[1], h20)):
    ax2.text(0.9 * bb * math.cos(omega1), 0.9 * bb * math.sin(omega1),
             r'$x_{n+1}=A_0x_n$', ha='center', va='center',
             fontsize='x-large', bbox=props)
    ax2.text(0.8 * bb * math.cos(omega2), 0.8 * bb * math.sin(omega2),
             r'$x_{n+1}=A_1x_n$', ha='center', va='center',
             fontsize='x-large', bbox=props)
    ax2.text(0.9 * bb * math.cos(omega3), 0.9 * bb * math.sin(omega3),
             r'$x_{n+1}=A_0x_n$', ha='center', va='center',
             fontsize='x-large', bbox=props)
    ax2.text(0.8 * bb * math.cos(omega4), 0.8 * bb * math.sin(omega4),
             r'$x_{n+1}=A_1x_n$', ha='center', va='center',
             fontsize='x-large', bbox=props)
else:
    ax2.text(0.8 * bb * math.cos(omega1), 0.8 * bb * math.sin(omega1),
             r'$x_{n+1}=A_1x_n$', ha='center', va='center',
             fontsize='x-large', bbox=props)
    ax2.text(0.9 * bb * math.cos(omega2), 0.9 * bb * math.sin(omega2),
             r'$x_{n+1}=A_0x_n$', ha='center', va='center',
             fontsize='x-large', bbox=props)
    ax2.text(0.8 * bb * math.cos(omega3), 0.8 * bb * math.sin(omega3),
             r'$x_{n+1}=A_1x_n$', ha='center', va='center',
             fontsize='x-large', bbox=props)
    ax2.text(0.9 * bb * math.cos(omega4), 0.9 * bb * math.sin(omega4),
             r'$x_{n+1}=A_0x_n$', ha='center', va='center',
             fontsize='x-large', bbox=props)

t_plot_fig2 = time.time() - t_tick
pyplot.show()

# Plotting the angular functions

t_tick = time.time()

fig3 = pyplot.figure(2, dpi=108)
ax3 = fig3.add_subplot(111)
ax3.set_xlim(0., math.pi)
ax3.set_ylim(0., math.pi)
ax3.set_aspect(1)
ax3.tick_params(labelsize=16)

t = np.arange(0., math.pi, ANGLE_STEP)
angle_arr_A0 = np.empty(len(t))
angle_arr_A1 = np.empty(len(t))
for i, item in enumerate(t):
    angle_arr_A0[i] = matrix_angular_coord(A0, item)
    angle_arr_A1[i] = matrix_angular_coord(A1, item)

ax3.plot(t, angle_arr_A0, linestyle=(0, (30, 30)), color='red',
         linewidth=0.15)
ax3.plot(t, angle_arr_A0 + math.pi, linestyle=(0, (30, 30)), color='red',
         linewidth=0.15)
ax3.plot(t, angle_arr_A0 - math.pi, linestyle=(0, (30, 30)), color='red',
         linewidth=0.15)
ax3.plot(t, angle_arr_A1, linestyle=(0, (30, 30)), color='blue',
         linewidth=0.15)
ax3.plot(t, angle_arr_A1 + math.pi, linestyle=(0, (30, 30)), color='blue',
         linewidth=0.15)
ax3.plot(t, angle_arr_A1 - math.pi, linestyle=(0, (30, 30)), color='blue',
         linewidth=0.15)

# Plotting the angular function delivering
# the maximal growth rate of iterations

for j in range(arr_switch_N + 1):
    t = np.arange(arr_switches[j], arr_switches[j + 1], ANGLE_STEP)
    angle_arr_A0 = np.empty(len(t))
    angle_arr_A1 = np.empty(len(t))
    for i, item in enumerate(t):
        angle_arr_A0[i] = matrix_angular_coord(A0, item)
        angle_arr_A1[i] = matrix_angular_coord(A1, item)
    omega = (arr_switches[j] + arr_switches[j + 1]) / 2.
    x = np.asarray([math.cos(omega), math.sin(omega)])
    x0 = np.matmul(x, A0T)
    x1 = np.matmul(x, A1T)
    if (polygonal_norm(x0[0], x0[1], h0) <
            polygonal_norm(x1[0], x1[1], h0)):
        ax3.plot(t, angle_arr_A1, 'b', linewidth=1.5)
        ax3.plot(t, angle_arr_A1 + math.pi, 'b', linewidth=1.5)
        ax3.plot(t, angle_arr_A1 - math.pi, 'b', linewidth=1.5)
    else:
        ax3.plot(t, angle_arr_A0, 'r', linewidth=1.5)
        ax3.plot(t, angle_arr_A0 + math.pi, 'r', linewidth=1.5)
        ax3.plot(t, angle_arr_A0 - math.pi, 'r', linewidth=1.5)

# Putting Pi-ticks on axes

xtick_pos = [0, arr_switches[1], 0.5 * np.pi, arr_switches[2], np.pi]
xlabels = [r'0', r'$\omega_0$', '', r'$\omega_1$', r'$\pi$']
ytick_pos = [0, 0.5 * np.pi, np.pi]
ylabels = [r'0', r'$\frac{\pi}{2}$', r'$\pi$']

pyplot.xticks(xtick_pos, xlabels)
pyplot.yticks(ytick_pos, ylabels)
pyplot.grid(linestyle=":")

t_plot_fig3 = time.time() - t_tick
pyplot.show()

# Calculating index sequence

t_tick = time.time()

F0 = 0.
F1 = 0.
F00 = 0.
F01 = 0.
F10 = 0.
F11 = 0.
x = np.asarray([1, 1])
index_seq = []

for i in range(LEN_TRAJECTORY):
    x = x / polygonal_norm(x[0], x[1], h0)
    x0 = np.matmul(x, A0T)
    x1 = np.matmul(x, A1T)
    if (polygonal_norm(x0[0], x0[1], h0) >
            polygonal_norm(x1[0], x1[1], h0)):
        x = x0
        index_seq.append('0')
        F0 += 1
    else:
        x = x1
        index_seq.append('1')
        F1 += 1
    if i > 0:
        if ((index_seq[i-1] == '0') and (index_seq[i] == '0')):
            F00 += 1
        if ((index_seq[i-1] == '0') and (index_seq[i] == '1')):
            F01 += 1
        if ((index_seq[i-1] == '1') and (index_seq[i] == '0')):
            F10 += 1
        if ((index_seq[i-1] == '1') and (index_seq[i] == '1')):
            F11 += 1

print('\nExtremal index sequence: ', end='')
for i in range(NUM_SYMB):
    print(index_seq[i], end='')

print('\n\nFrequences of symbols 0, 1, 00, 01 etc. in the index sequence:',
      '\n\nSymbols:       0      1      00     01     10     11')

print('Frequences: ',
      f' {round(F0/LEN_TRAJECTORY, 3):.3f}',
      f' {round(F1/LEN_TRAJECTORY, 3):.3f}',
      f' {round(F00/(LEN_TRAJECTORY-1), 3):.3f}',
      f' {round(F01/(LEN_TRAJECTORY-1), 3):.3f}',
      f' {round(F10/(LEN_TRAJECTORY-1), 3):.3f}',
      f' {round(F11/(LEN_TRAJECTORY-1), 3):.3f}')

t_index_seq = time.time() - t_tick

# Saving plots to pdf-files

"""
fig1.savefig(f'bnorm-{THETA0:.2f}-{THETA1:.2f}-{LAMBDA:.2f}.pdf',
             bbox_inches='tight')
fig2.savefig(f'etraj-{THETA0:.2f}-{THETA1:.2f}-{LAMBDA:.2f}.pdf',
             bbox_inches='tight')
fig3.savefig(f'sfunc-{THETA0:.2f}-{THETA1:.2f}-{LAMBDA:.2f}.pdf',
             bbox_inches='tight')
"""

# Computation timing

t_compute = T_BARNORM_COMP + t_index_seq
t_total = (t_ini + t_plot_fig3 + t_plot_fig2 + t_plot_fig1 + t_compute)
t_plot = (t_plot_fig1 + t_plot_fig2 + t_plot_fig3)

print('\nInitialization: ', f'{round(t_ini, 6):6.2f} sec.')
print('Computations:   ', f'{round(t_compute, 6):6.2f} sec.')
print('Plotting:       ', f'{round(t_plot, 6):6.2f} sec.')
print('Total:          ', f'{round(t_total, 6):6.2f} sec.')

